Graph Surgery and the Do-Operator: A Precise Correspondence for Acyclic Structural Causal Models

The $\operatorname{do}$-operator is described graphically by deleting arrows into its targets and functionally by replacing their mechanisms with constants. To call these operations equivalent is not yet a mathematical statement: one returns a graph and remembers only the targets, whereas the other returns mechanisms and also remembers the imposed values. We make a dependency-level comparison precise for deterministic acyclic structural causal models with finitely many endogenous variables. If $\operatorname{Graph}(F)$ extracts the dependencies of a mechanism family $F$, our main theorem is $\operatorname{Graph}(F^\iota)=\operatorname{Surg}(\operatorname{Graph}(F),T_\iota)$. Thus replacing target mechanisms removes exactly the dependencies removed by graph surgery. For a model $M=(G,F)$ whose graph may contain unused arrows, we characterize when the same equality holds with $G$ in place of $\operatorname{Graph}(F)$; it holds for every intervention exactly when $G$ records the dependencies of $F$ exactly. We then define the intervened model, characterize its run, show how sequential interventions combine, and prove that an outcome depends only on interventions at its actual dependency ancestors. All principal results are machine-checked in an accompanying Lean 4 development.

==> anc/lean-mechanization/CausalCapabilities.lean <==
import CausalCapabilities.DoSemantics

/-!
# Graph Surgery and the Do-Operator

Umbrella import for the standalone Lean mechanization.
-/


==> anc/lean-mechanization/CausalCapabilities/DoSemantics.lean <==
import CausalCapabilities.DoSemantics.Locality
import CausalCapabilities.DoSemantics.Examples

/-!
# Mechanization of graph surgery and the do-operator

The modules are intentionally dependency-ordered by scientific priority:

1. `Correspondence`: the headline graph--mechanism theorem.
2. `Model`: compatibility, exactness, and agreement with a supplied DAG.
3. `Composition`: sequential intervention algebra.

Later modules extend this trusted core with evaluation and ancestor locality.
-/


==> anc/lean-mechanization/CausalCapabilities/DoSemantics/Basic.lean <==
import Mathlib.Data.Fintype.Basic

/-!
# Semantic ingredients for hard interventions

This file gives the representation-independent substrate for the paper
"Graph Surgery and the Do-Operator".  Endogenous variables may have different
value types.  A mechanism receives an exogenous state and a complete world;
its actual endogenous dependencies are then extracted extensionally.

No acyclicity assumption is made here.  The graph--mechanism correspondence is
valid for arbitrary mechanism families; acyclicity is needed only later, when
causal models and their unique runs are introduced.
-/

set_option autoImplicit false

namespace CausalCapabilities.DoSemantics

universe uV uValue uExogenous

variable {V : Type uV}

/-- A complete, type-correct assignment of values to endogenous variables. -/
abbrev World (Value : V → Type uValue) := (v : V) → Value v

/-- A family of structural mechanisms with a common world domain. -/
abbrev MechanismFamily (Value : V → Type uValue) (Exogenous : Type uExogenous) :=
  (v : V) → Exogenous → World Value → Value v

/-- Two worlds agree away from the possibly exceptional coordinate `w`. -/
def AgreeExcept {Value : V → Type uValue} (w : V)
    (x y : World Value) : Prop :=
  ∀ z, z ≠ w → x z = y z

/-- The mechanism at `v` actually depends on `w` when changing only `w` can
change the mechanism's output, for some exogenous state and pair of worlds. -/
def DependsOn {Value : V → Type uValue} {Exogenous : Type uExogenous}
    (F : MechanismFamily Value Exogenous) (w v : V) : Prop :=
  ∃ u x y, AgreeExcept w x y ∧ F v u x ≠ F v u y

/-- The actual dependency graph extracted from a mechanism family.  It is an
edge relation rather than a bundled DAG because an arbitrary family may be
cyclic. -/
def dependencyGraph {Value : V → Type uValue} {Exogenous : Type uExogenous}
    (F : MechanismFamily Value Exogenous) : V → V → Prop :=
  DependsOn F

/-- A type-respecting partial assignment of intervention values. -/
abbrev Intervention (Value : V → Type uValue) := (v : V) → Option (Value v)

namespace Intervention

/-- `ι` targets `v` exactly when it supplies a value there. -/
def Targets {Value : V → Type uValue} (ι : Intervention Value) (v : V) : Prop :=
  ∃ value, ι v = some value

/-- The finite target set corresponding to a dependent partial assignment. -/
noncomputable def targetSet [Fintype V] {Value : V → Type uValue}
    (ι : Intervention Value) : Finset V := by
  classical
  exact Finset.univ.filter ι.Targets

@[simp] theorem mem_targetSet [Fintype V] {Value : V → Type uValue}
    (ι : Intervention Value) (v : V) :
    v ∈ ι.targetSet ↔ ι.Targets v := by
  classical
  simp [targetSet]

end Intervention

/-- Replace every targeted mechanism by the corresponding constant mechanism. -/
def replace {Value : V → Type uValue} {Exogenous : Type uExogenous}
    (F : MechanismFamily Value Exogenous) (ι : Intervention Value) :
    MechanismFamily Value Exogenous :=
  fun v u x =>
    match ι v with
    | some value => value
    | none => F v u x

/-- Delete precisely the arrows entering vertices in `targets`. -/
def surgery (edge : V → V → Prop) (targets : V → Prop) : V → V → Prop :=
  fun w v => edge w v ∧ ¬targets v

end CausalCapabilities.DoSemantics


==> anc/lean-mechanization/CausalCapabilities/DoSemantics/Composition.lean <==
import CausalCapabilities.DoSemantics.Model

/-!
# Sequential hard interventions

Sequential interventions combine by taking the union of their target sets and
retaining the value supplied by the later intervention at every overlap.
-/

set_option autoImplicit false

namespace CausalCapabilities.DoSemantics

universe uV uValue uExogenous

variable {V : Type uV}
variable {Value : V → Type uValue}
variable {Exogenous : Type uExogenous}

namespace Intervention

/-- Combine two sequential interventions.  `later` wins wherever both are
defined. -/
def override (first later : Intervention Value) : Intervention Value :=
  fun v =>
    match later v with
    | some value => some value
    | none => first v

@[simp] theorem override_apply_some (first later : Intervention Value) (v : V)
    (value : Value v) (h : later v = some value) :
    (first.override later) v = some value := by
  simp [override, h]

@[simp] theorem override_apply_none (first later : Intervention Value) (v : V)
    (h : later v = none) :
    (first.override later) v = first v := by
  simp [override, h]

theorem targets_override_iff (first later : Intervention Value) (v : V) :
    (first.override later).Targets v ↔ first.Targets v ∨ later.Targets v := by
  cases hLater : later v with
  | none => simp [Targets, override, hLater]
  | some value => simp [Targets, override, hLater]

@[simp] theorem targetSet_override [DecidableEq V] [Fintype V]
    (first later : Intervention Value) :
    (first.override later).targetSet = first.targetSet ∪ later.targetSet := by
  classical
  ext v
  simp [targets_override_iff]

@[simp] theorem empty_override (ι : Intervention Value) :
    (Model.emptyIntervention (Value := Value)).override ι = ι := by
  funext v
  cases hι : ι v <;> simp [override, Model.emptyIntervention, hι]

@[simp] theorem override_empty (ι : Intervention Value) :
    ι.override (Model.emptyIntervention (Value := Value)) = ι := by
  rfl

@[simp] theorem override_self (ι : Intervention Value) : ι.override ι = ι := by
  funext v
  cases hι : ι v <;> simp [override, hι]

/-- Interventions with disjoint targets combine in either order. -/
theorem override_comm_of_disjoint (first later : Intervention Value)
    [DecidableEq V] [Fintype V]
    (hDisjoint : Disjoint first.targetSet later.targetSet) :
    first.override later = later.override first := by
  funext v
  cases hFirst : first v with
  | none =>
      cases hLater : later v <;> simp [override, hFirst, hLater]
  | some firstValue =>
      have hFirstTarget : first.Targets v := ⟨firstValue, hFirst⟩
      have hLaterNotTarget : ¬later.Targets v := by
        intro hLaterTarget
        exact Finset.disjoint_left.mp hDisjoint
          ((first.mem_targetSet v).2 hFirstTarget)
          ((later.mem_targetSet v).2 hLaterTarget)
      cases hLater : later v with
      | none => simp [override, hFirst, hLater]
      | some laterValue =>
          exact False.elim (hLaterNotTarget ⟨laterValue, hLater⟩)

end Intervention

/-- Replacing mechanisms sequentially is the same as one replacement in which
the later intervention wins. -/
theorem replace_replace (F : MechanismFamily Value Exogenous)
    (first later : Intervention Value) :
    replace (replace F first) later = replace F (first.override later) := by
  funext v u x
  cases hLater : later v with
  | some value => simp [replace, Intervention.override, hLater]
  | none =>
      cases hFirst : first v <;>
        simp [replace, Intervention.override, hLater, hFirst]

namespace Model

variable [DecidableEq V] [Fintype V]

/-- **Sequential interventions.** Two successive interventions equal one
intervention with the union of targets and the later value at overlaps. -/
theorem intervene_intervene (M : Model Value Exogenous)
    (first later : Intervention Value) :
    (M.intervene first).intervene later = M.intervene (first.override later) := by
  apply Model.ext
  · simp only [intervene, Intervention.targetSet_override]
    exact CausalCapabilities.DAG.intervene_union
      M.graph first.targetSet later.targetSet
  · exact replace_replace M.mechanisms first later

/-- The empty intervention does nothing. -/
@[simp] theorem intervene_empty (M : Model Value Exogenous) :
    M.intervene (emptyIntervention (Value := Value)) = M := by
  apply Model.ext
  · simp [intervene]
  · funext v u x
    simp [intervene, replace, emptyIntervention]

/-- Repeating an intervention has no further effect. -/
@[simp] theorem intervene_idem (M : Model Value Exogenous)
    (ι : Intervention Value) :
    (M.intervene ι).intervene ι = M.intervene ι := by
  rw [intervene_intervene, Intervention.override_self]

/-- Interventions with disjoint target sets may be applied in either order. -/
theorem intervene_comm_of_disjoint (M : Model Value Exogenous)
    (first later : Intervention Value)
    (hDisjoint : Disjoint first.targetSet later.targetSet) :
    (M.intervene first).intervene later =
      (M.intervene later).intervene first := by
  rw [intervene_intervene, intervene_intervene,
    Intervention.override_comm_of_disjoint first later hDisjoint]

/-- At every target of the later intervention, sequential replacement installs
the later constant value. -/
theorem later_value_wins (M : Model Value Exogenous)
    (first later : Intervention Value) (v : V) (value : Value v)
    (h : later v = some value) (u : Exogenous) (x : World Value) :
    ((M.intervene first).intervene later).mechanisms v u x = value := by
  simp [intervene, replace, h]

end Model

end CausalCapabilities.DoSemantics


==> anc/lean-mechanization/CausalCapabilities/DoSemantics/Correspondence.lean <==
import CausalCapabilities.DoSemantics.Basic

/-!
# Graph--mechanism correspondence

This file proves the central theorem of "Graph Surgery and the Do-Operator":
replacing targeted mechanisms by constants and then extracting actual
dependencies gives exactly the graph obtained by extracting dependencies first
and deleting arrows into the intervention targets.
-/

set_option autoImplicit false

namespace CausalCapabilities.DoSemantics

universe uV uValue uExogenous

variable {V : Type uV}
variable {Value : V → Type uValue}
variable {Exogenous : Type uExogenous}

/-- Coordinate form of the graph--mechanism correspondence. -/
theorem dependsOn_replace_iff
    (F : MechanismFamily Value Exogenous) (ι : Intervention Value) (w v : V) :
    DependsOn (replace F ι) w v ↔ DependsOn F w v ∧ ¬ι.Targets v := by
  cases hι : ι v with
  | none =>
      simp [DependsOn, replace, Intervention.Targets, hι]
  | some value =>
      simp [DependsOn, replace, Intervention.Targets, hι]

/-- **Graph--mechanism correspondence.** Constant mechanism replacement
commutes with dependency extraction and graph surgery. -/
theorem dependencyGraph_replace
    (F : MechanismFamily Value Exogenous) (ι : Intervention Value) :
    dependencyGraph (replace F ι) =
      surgery (dependencyGraph F) ι.Targets := by
  funext w v
  apply propext
  exact dependsOn_replace_iff F ι w v

end CausalCapabilities.DoSemantics


==> anc/lean-mechanization/CausalCapabilities/DoSemantics/Evaluation.lean <==
import CausalCapabilities.DoSemantics.Composition

/-!
# Acyclic evaluation of structural mechanisms

This file proves that compatibility makes every mechanism depend only on its
supplied parents, then constructs and characterizes the unique world satisfying
the structural equations.
-/

set_option autoImplicit false

namespace CausalCapabilities.DoSemantics

open Causalean

universe uV uValue uExogenous

variable {V : Type uV} [DecidableEq V]
variable {Value : V → Type uValue}
variable {Exogenous : Type uExogenous}

namespace World

/-- Replace the coordinates in `changed` by their values in `y`. -/
def patch (x y : World Value) (changed : Finset V) : World Value :=
  fun v => if v ∈ changed then y v else x v

@[simp] theorem patch_empty (x y : World Value) : patch x y ∅ = x := by
  funext v
  simp [patch]

@[simp] theorem patch_univ [Fintype V] (x y : World Value) :
    patch x y Finset.univ = y := by
  funext v
  simp [patch]

/-- Adding `w` to the patched coordinates changes at most coordinate `w`. -/
theorem agreeExcept_patch_insert (x y : World Value) (changed : Finset V)
    (w : V) :
    AgreeExcept w (patch x y changed) (patch x y (insert w changed)) := by
  intro z hzw
  simp [patch, hzw]

/-- If `x` and `y` already agree at `w`, adding `w` to the patch changes
nothing. -/
theorem patch_insert_of_eq (x y : World Value) (changed : Finset V)
    (w : V) (hw : x w = y w) :
    patch x y (insert w changed) = patch x y changed := by
  funext z
  by_cases hzw : z = w
  · subst z
    simp [patch, hw]
  · simp [patch, hzw]

end World

/-- Finite coordinate telescoping: if every coordinate at which `x` and `y`
differ is not an actual dependency of the mechanism at `v`, then that mechanism
has the same value on both worlds. -/
theorem mechanism_eq_of_no_changed_dependency
    [Fintype V]
    (F : MechanismFamily Value Exogenous) (u : Exogenous) (v : V)
    (x y : World Value)
    (hNoDependency : ∀ w, x w ≠ y w → ¬DependsOn F w v) :
    F v u x = F v u y := by
  have hPatch : ∀ changed : Finset V,
      F v u x = F v u (World.patch x y changed) := by
    intro changed
    induction changed using Finset.induction with
    | empty => simp
    | @insert w changed hw ih =>
        calc
          F v u x = F v u (World.patch x y changed) := ih
          _ = F v u (World.patch x y (insert w changed)) := by
            by_cases hxy : x w = y w
            · rw [World.patch_insert_of_eq x y changed w hxy]
            · apply Classical.byContradiction
              intro hDifferent
              exact (hNoDependency w hxy)
                ⟨u, World.patch x y changed,
                  World.patch x y (insert w changed),
                  World.agreeExcept_patch_insert x y changed w,
                  hDifferent⟩
  simpa using hPatch Finset.univ

namespace Model

variable [Fintype V]

/-- **Only parents matter.** Compatibility implies that a mechanism's value is
fixed by the values at its supplied parents. -/
theorem only_parents_matter (M : Model Value Exogenous) (v : V)
    (u : Exogenous) (x y : World Value)
    (hParents : ∀ w, M.graph.edge w v → x w = y w) :
    M.mechanisms v u x = M.mechanisms v u y := by
  apply mechanism_eq_of_no_changed_dependency M.mechanisms u v x y
  intro w hDifferent hDepends
  exact hDifferent (hParents w (M.compatible w v hDepends))

variable [∀ v, Nonempty (Value v)]

/-- A world satisfies all structural equations of `M` at exogenous state `u`. -/
def Satisfies (M : Model Value Exogenous) (u : Exogenous)
    (x : World Value) : Prop :=
  ∀ v, x v = M.mechanisms v u x

/-- An arbitrary type-correct world, used only to fill coordinates that occur
after the node currently being evaluated.  Parent sufficiency makes those
temporary values semantically irrelevant. -/
noncomputable def defaultWorld : World Value :=
  fun v => Classical.choice (inferInstance : Nonempty (Value v))

/-- Evaluate a model recursively along the canonical topological rank of its
supplied DAG. -/
noncomputable def runCandidate (M : Model Value Exogenous)
    (u : Exogenous) : World Value :=
  WellFounded.fix (measure fun v => M.graph.topoOrder v).wf
    (fun v previous =>
      M.mechanisms v u fun w =>
        if h : M.graph.topoOrder w < M.graph.topoOrder v then
          previous w h
        else
          defaultWorld w)

/-- The recursively constructed world satisfies every structural equation. -/
theorem runCandidate_equation (M : Model Value Exogenous)
    (u : Exogenous) (v : V) :
    runCandidate M u v = M.mechanisms v u (runCandidate M u) := by
  rw [runCandidate, WellFounded.fix_eq]
  apply M.only_parents_matter v u
  intro w hEdge
  have hEarlier : M.graph.topoOrder w < M.graph.topoOrder v :=
    M.graph.topoOrder_lt w v hEdge
  simp only [hEarlier, dite_true]

/-- The candidate world satisfies all structural equations. -/
theorem runCandidate_satisfies (M : Model Value Exogenous) (u : Exogenous) :
    M.Satisfies u (runCandidate M u) :=
  M.runCandidate_equation u

/-- Any solution of the structural equations equals the recursively constructed
candidate. -/
theorem solution_eq_runCandidate (M : Model Value Exogenous)
    (u : Exogenous) (x : World Value) (hx : M.Satisfies u x) :
    x = runCandidate M u := by
  funext v
  apply (measure fun w => M.graph.topoOrder w).wf.induction v
  intro current ih
  calc
    x current = M.mechanisms current u x := hx current
    _ = M.mechanisms current u (runCandidate M u) := by
      apply M.only_parents_matter current u
      intro parent hEdge
      exact ih parent (M.graph.topoOrder_lt parent current hEdge)
    _ = runCandidate M u current :=
      (M.runCandidate_equation u current).symm

/-- The unique run generated by an acyclic causal model. -/
noncomputable def run (M : Model Value Exogenous) (u : Exogenous) : World Value :=
  runCandidate M u

/-- **Unique evaluation.** Every model and exogenous state determine exactly
one world satisfying all structural equations. -/
theorem unique_evaluation (M : Model Value Exogenous) (u : Exogenous) :
    ∃! x : World Value, M.Satisfies u x := by
  refine ⟨M.run u, ?_, ?_⟩
  · exact M.runCandidate_satisfies u
  · intro x hx
    exact M.solution_eq_runCandidate u x hx

/-- Characterization of the run by the structural equations. -/
theorem eq_run_iff_satisfies (M : Model Value Exogenous)
    (u : Exogenous) (x : World Value) :
    x = M.run u ↔ M.Satisfies u x := by
  constructor
  · intro h
    subst x
    exact M.runCandidate_satisfies u
  · exact M.solution_eq_runCandidate u x

@[simp] theorem run_equation (M : Model Value Exogenous)
    (u : Exogenous) (v : V) :
    M.run u v = M.mechanisms v u (M.run u) :=
  M.runCandidate_equation u v

/-- Models with the same mechanism family have the same run, regardless of
which compatible supplied DAG they carry. -/
theorem run_eq_of_mechanisms_eq {M N : Model Value Exogenous}
    (hMechanisms : M.mechanisms = N.mechanisms) (u : Exogenous) :
    M.run u = N.run u := by
  apply N.solution_eq_runCandidate u (M.run u)
  intro v
  rw [← hMechanisms]
  exact M.run_equation u v

/-- The equations that characterize an intervened outcome directly in terms of
the original mechanisms and imposed values. -/
def SatisfiesIntervention (M : Model Value Exogenous)
    (ι : Intervention Value) (u : Exogenous) (x : World Value) : Prop :=
  ∀ v,
    match ι v with
    | some value => x v = value
    | none => x v = M.mechanisms v u x

/-- **Intervention equation.** A world is the intervened run exactly when it
satisfies the imposed constants at targets and the original equations
everywhere else. -/
theorem intervention_equation (M : Model Value Exogenous)
    (ι : Intervention Value) (u : Exogenous) (x : World Value) :
    x = (M.intervene ι).run u ↔ M.SatisfiesIntervention ι u x := by
  rw [(M.intervene ι).eq_run_iff_satisfies u x]
  constructor
  · intro h v
    cases hι : ι v <;>
      simpa [Satisfies, SatisfiesIntervention, intervene, replace, hι] using h v
  · intro h v
    cases hι : ι v <;>
      simpa [Satisfies, SatisfiesIntervention, intervene, replace, hι] using h v

end Model

end CausalCapabilities.DoSemantics


==> anc/lean-mechanization/CausalCapabilities/DoSemantics/ExactRoute.lean <==
import CausalCapabilities.DoSemantics.Evaluation

/-!
# The exact dependency-graph route

Replacing mechanisms and then bundling their actual dependency graph gives an
exact model.  It has the same run as the surgically modified supplied model;
when the starting model is exact, the two intervened models are equal.
-/

set_option autoImplicit false

namespace CausalCapabilities.DoSemantics

open Causalean

universe uV uValue uExogenous

variable {V : Type uV} [DecidableEq V] [Fintype V]
variable {Value : V → Type uValue}
variable {Exogenous : Type uExogenous}

namespace Model

/-- Bundle a model's actual dependency relation as a DAG.  Acyclicity follows
because compatibility embeds every actual edge in the supplied DAG. -/
noncomputable def actualDAG (M : Model Value Exogenous) : Causalean.DAG V where
  edge := dependencyGraph M.mechanisms
  decEdge := Classical.decRel _
  acyclic := by
    intro v cycle
    apply M.graph.acyclic v
    have lift : ∀ {a b},
        Relation.TransGen (dependencyGraph M.mechanisms) a b →
          Relation.TransGen M.graph.edge a b := by
      intro a b path
      induction path with
      | single h => exact Relation.TransGen.single (M.compatible _ _ h)
      | tail _ h ih => exact ih.tail (M.compatible _ _ h)
    exact lift cycle

/-- Equip a mechanism family with its actual dependency DAG. -/
noncomputable def exactify (M : Model Value Exogenous) : Model Value Exogenous where
  graph := M.actualDAG
  mechanisms := M.mechanisms
  compatible := by
    intro w v h
    exact h

/-- `exactify` is exact by construction. -/
theorem exactify_exact (M : Model Value Exogenous) : M.exactify.Exact := by
  intro w v
  rfl

/-- The supplied-graph route and exact-dependency-graph route always induce the
same run because they carry the same replaced mechanisms. -/
theorem intervene_run_eq_exactify (M : Model Value Exogenous)
    [∀ v, Nonempty (Value v)]
    (ι : Intervention Value) (u : Exogenous) :
    (M.intervene ι).run u = (M.intervene ι).exactify.run u := by
  apply run_eq_of_mechanisms_eq
  rfl

/-- If the starting model is exact, surgery on its supplied graph equals the
exact graph extracted after mechanism replacement; hence the complete models,
not merely their runs, are equal. -/
theorem intervene_eq_exactify_of_exact (M : Model Value Exogenous)
    (hExact : M.Exact) (ι : Intervention Value) :
    M.intervene ι = (M.intervene ι).exactify := by
  apply Model.ext
  · apply CausalCapabilities.DAG.ext_edge
    intro w v
    have hRelations :=
      M.dependencyGraph_replace_eq_intervene_of_exact hExact ι
    exact Iff.of_eq (congrFun (congrFun hRelations w) v).symm
  · rfl

end Model

end CausalCapabilities.DoSemantics


==> anc/lean-mechanization/CausalCapabilities/DoSemantics/Examples.lean <==
import CausalCapabilities.DoSemantics.Locality
import Mathlib

/-!
# Paper examples

This file instantiates the abstract development with the paper's chain
`A → B → C` and verifies the outcome of `do(B = 7)`.
-/

set_option autoImplicit false

namespace CausalCapabilities.DoSemantics.Examples

open Causalean

inductive ChainNode
  | A | B | C
  deriving DecidableEq, Fintype

open ChainNode

abbrev ChainValue : ChainNode → Type := fun _ => ℝ

def chainEdge : ChainNode → ChainNode → Prop
  | A, B => True
  | B, C => True
  | _, _ => False

instance : DecidableRel chainEdge := fun w v => by
  cases w <;> cases v <;> unfold chainEdge <;> infer_instance

def chainRank : ChainNode → ℕ
  | A => 0
  | B => 1
  | C => 2

def chainGraph : Causalean.DAG ChainNode where
  edge := chainEdge
  decEdge := inferInstance
  acyclic := Causalean.DAG.acyclic_of_topoOrder (τ := chainRank) (by
    intro w v h
    cases w <;> cases v <;> simp_all [chainEdge, chainRank])

def chainMechanisms : MechanismFamily ChainValue (ℝ × ℝ)
  | A, u, _ => u.1
  | B, u, x => x A + u.2
  | C, _, x => 2 * x B

def chainModel : Model ChainValue (ℝ × ℝ) where
  graph := chainGraph
  mechanisms := chainMechanisms
  compatible := by
    intro w v hDepends
    rcases hDepends with ⟨u, x, y, hAgree, hDifferent⟩
    cases w <;> cases v <;>
      simp_all [AgreeExcept,
        chainGraph, chainEdge, chainMechanisms]

def doBSeven : Intervention ChainValue
  | B => some 7
  | _ => none

def intervenedChainWorld (u : ℝ × ℝ) : World ChainValue
  | A => u.1
  | B => 7
  | C => 14

/-- The paper's worked intervention has the unique outcome
`(A, B, C) = (u_A, 7, 14)`. -/
theorem doBSeven_run (u : ℝ × ℝ) :
    (chainModel.intervene doBSeven).run u = intervenedChainWorld u := by
  symm
  apply (chainModel.intervention_equation doBSeven u
    (intervenedChainWorld u)).2
  intro v
  cases v <;>
    norm_num [Model.SatisfiesIntervention, doBSeven, chainModel,
      intervenedChainWorld, chainMechanisms]

end CausalCapabilities.DoSemantics.Examples


==> anc/lean-mechanization/CausalCapabilities/DoSemantics/Locality.lean <==
import CausalCapabilities.DoSemantics.ExactRoute

/-!
# Dependence on actual ancestors

An outcome depends only on intervention values imposed inside its ancestral set
in the actual dependency graph.  The result is stated as pointwise agreement on
an outcome finset, the dependent-type-safe form of equality of restrictions.
-/

set_option autoImplicit false

namespace CausalCapabilities.DoSemantics

open Causalean

universe uV uValue uExogenous

variable {V : Type uV} [DecidableEq V]
variable {Value : V → Type uValue}
variable {Exogenous : Type uExogenous}

namespace World

/-- Two worlds agree on every coordinate in `S`. -/
def AgreeOn (x y : World Value) (S : Finset V) : Prop :=
  ∀ v, v ∈ S → x v = y v

end World

namespace Intervention

/-- Two interventions agree on every variable in `S`, including agreement on
whether each variable is targeted. -/
def AgreeOn (ι κ : Intervention Value) (S : Finset V) : Prop :=
  ∀ v, v ∈ S → ι v = κ v

/-- Discard every intervention target outside `S`. -/
def restrictTo (ι : Intervention Value) (S : Finset V) : Intervention Value :=
  fun v => if v ∈ S then ι v else none

theorem agreeOn_restrictTo (ι : Intervention Value) (S : Finset V) :
    ι.AgreeOn (ι.restrictTo S) S := by
  intro v hv
  simp [restrictTo, hv]

end Intervention

namespace Model

variable [Fintype V]

/-- The outcome set together with all of its ancestors in the actual dependency
graph. -/
noncomputable def actualAncestralSet (M : Model Value Exogenous)
    (outcomes : Finset V) : Finset V :=
  M.actualDAG.ancestralSet outcomes

theorem mem_actualAncestralSet_of_mem (M : Model Value Exogenous)
    (outcomes : Finset V) {v : V} (hv : v ∈ outcomes) :
    v ∈ M.actualAncestralSet outcomes := by
  simp [actualAncestralSet, Causalean.DAG.ancestralSet, hv]

/-- Actual ancestral sets are closed under taking actual parents. -/
theorem actual_parent_mem_actualAncestralSet (M : Model Value Exogenous)
    (outcomes : Finset V) {w v : V}
    (hEdge : M.actualDAG.edge w v)
    (hv : v ∈ M.actualAncestralSet outcomes) :
    w ∈ M.actualAncestralSet outcomes := by
  simp only [actualAncestralSet, Causalean.DAG.ancestralSet,
    Causalean.DAG.ancestorsSet, Finset.mem_union, Finset.mem_filter,
    Finset.mem_univ, true_and] at hv ⊢
  rcases hv with hvOutcome | ⟨o, ho, hvo⟩
  · exact Or.inr ⟨v, hvOutcome, Causalean.DAG.isAncestor.edge hEdge⟩
  · exact Or.inr ⟨o, ho,
      M.actualDAG.isAncestor_trans
        (Causalean.DAG.isAncestor.edge hEdge) hvo⟩

variable [∀ v, Nonempty (Value v)]

/-- **Dependence on ancestors.** Interventions agreeing on the actual ancestral
set of the outcomes induce runs agreeing on those outcomes. -/
theorem intervention_locality (M : Model Value Exogenous)
    (outcomes : Finset V) (ι κ : Intervention Value)
    (hAgree : ι.AgreeOn κ (M.actualAncestralSet outcomes))
    (u : Exogenous) :
    World.AgreeOn ((M.intervene ι).run u) ((M.intervene κ).run u) outcomes := by
  intro outcome hOutcome
  have hOutcomeAnc : outcome ∈ M.actualAncestralSet outcomes :=
    M.mem_actualAncestralSet_of_mem outcomes hOutcome
  revert hOutcomeAnc
  apply (measure fun v => M.actualDAG.topoOrder v).wf.induction outcome
  intro v ih hvAnc
  have hIntervention : ι v = κ v := hAgree v hvAnc
  cases hι : ι v with
  | some value =>
      have hκ : κ v = some value := by
        rw [← hIntervention]
        exact hι
      calc
        (M.intervene ι).run u v = value := by
          rw [(M.intervene ι).run_equation]
          simp [intervene, replace, hι]
        _ = (M.intervene κ).run u v := by
          rw [(M.intervene κ).run_equation]
          simp [intervene, replace, hκ]
  | none =>
      have hκ : κ v = none := by
        rw [← hIntervention]
        exact hι
      calc
        (M.intervene ι).run u v =
            M.mechanisms v u ((M.intervene ι).run u) := by
          rw [(M.intervene ι).run_equation]
          simp [intervene, replace, hι]
        _ = M.mechanisms v u ((M.intervene κ).run u) := by
          apply M.exactify.only_parents_matter v u
          intro parent hParent
          apply ih parent (M.actualDAG.topoOrder_lt parent v hParent)
          exact M.actual_parent_mem_actualAncestralSet outcomes hParent hvAnc
        _ = (M.intervene κ).run u v := by
          rw [(M.intervene κ).run_equation]
          simp [intervene, replace, hκ]

/-- Discarding intervention targets outside the actual ancestors of the outcome
set does not change the outcome. -/
theorem intervene_restrictTo_actualAncestralSet (M : Model Value Exogenous)
    (outcomes : Finset V) (ι : Intervention Value) (u : Exogenous) :
    World.AgreeOn ((M.intervene ι).run u)
      ((M.intervene (ι.restrictTo (M.actualAncestralSet outcomes))).run u)
      outcomes := by
  apply M.intervention_locality outcomes
  exact ι.agreeOn_restrictTo (M.actualAncestralSet outcomes)

/-- An intervention with no target among the actual ancestors of the outcomes
cannot change those outcomes. -/
theorem intervene_outside_actualAncestors (M : Model Value Exogenous)
    (outcomes : Finset V) (ι : Intervention Value)
    (hOutside : ∀ v, v ∈ M.actualAncestralSet outcomes → ¬ι.Targets v)
    (u : Exogenous) :
    World.AgreeOn ((M.intervene ι).run u) (M.run u) outcomes := by
  have hAgree : ι.AgreeOn (emptyIntervention (Value := Value))
      (M.actualAncestralSet outcomes) := by
    intro v hv
    have hNotTarget := hOutside v hv
    cases hι : ι v with
    | none => rfl
    | some value => exact False.elim (hNotTarget ⟨value, hι⟩)
  have hLocal := M.intervention_locality outcomes ι
    (emptyIntervention (Value := Value)) hAgree u
  simpa using hLocal

end Model

end CausalCapabilities.DoSemantics


==> anc/lean-mechanization/CausalCapabilities/DoSemantics/Model.lean <==
import CausalCapabilities.DoSemantics.Correspondence
import CausalCapabilities.Intervention

/-!
# Compatible and exact causal models

This file relates the actual dependency graph extracted from mechanisms to a
DAG supplied as part of a causal model.  Its main theorem is the paper's exact
characterization of when the two post-intervention graphs agree.
-/

set_option autoImplicit false

namespace CausalCapabilities.DoSemantics

open Causalean

universe uV uValue uExogenous

variable {V : Type uV} [DecidableEq V] [Fintype V]
variable {Value : V → Type uValue}
variable {Exogenous : Type uExogenous}

/-- A deterministic acyclic structural causal model.  The supplied DAG may
contain arrows that its mechanisms do not actually use. -/
structure Model (Value : V → Type uValue) (Exogenous : Type uExogenous) where
  graph : Causalean.DAG V
  mechanisms : MechanismFamily Value Exogenous
  compatible : ∀ w v, dependencyGraph mechanisms w v → graph.edge w v

namespace Model

/-- Models are determined by their graph and mechanism fields; compatibility
proofs carry no additional data. -/
@[ext] theorem ext {M N : Model Value Exogenous}
    (hGraph : M.graph = N.graph)
    (hMechanisms : M.mechanisms = N.mechanisms) : M = N := by
  cases M with
  | mk graphM mechanismsM compatibleM =>
      cases N with
      | mk graphN mechanismsN compatibleN =>
          simp_all only

/-- A model is exact when its supplied arrows are precisely its actual
mechanism dependencies. -/
def Exact (M : Model Value Exogenous) : Prop :=
  ∀ w v, M.graph.edge w v ↔ dependencyGraph M.mechanisms w v

/-- Every extra supplied arrow enters a target of `ι`.  These are exactly the
extra arrows that graph surgery will remove. -/
def ExtraArrowsEnterTargets (M : Model Value Exogenous)
    (ι : Intervention Value) : Prop :=
  ∀ w v, M.graph.edge w v →
    ¬dependencyGraph M.mechanisms w v → ι.Targets v

/-- The empty intervention. -/
def emptyIntervention : Intervention Value := fun _ => none

omit [DecidableEq V] [Fintype V] in
@[simp] theorem emptyIntervention_not_targets (v : V) :
    ¬(emptyIntervention (Value := Value)).Targets v := by
  simp [emptyIntervention, Intervention.Targets]

omit [DecidableEq V] in
@[simp] theorem emptyIntervention_targetSet :
    (emptyIntervention (Value := Value)).targetSet = ∅ := by
  classical
  ext v
  simp

/-- Perform graph surgery and constant mechanism replacement together. -/
noncomputable def intervene (M : Model Value Exogenous)
    (ι : Intervention Value) : Model Value Exogenous where
  graph := CausalCapabilities.DAG.intervene M.graph ι.targetSet
  mechanisms := replace M.mechanisms ι
  compatible := by
    intro w v h
    have hParts := (dependsOn_replace_iff M.mechanisms ι w v).mp h
    apply (CausalCapabilities.DAG.intervene_edge M.graph ι.targetSet w v).2
    exact ⟨M.compatible w v hParts.1, by simpa using hParts.2⟩

/-- After intervention, the replaced mechanisms remain compatible with the
surgically modified supplied graph. -/
theorem dependencyGraph_replace_subgraph (M : Model Value Exogenous)
    (ι : Intervention Value) (w v : V) :
    dependencyGraph (replace M.mechanisms ι) w v →
      (CausalCapabilities.DAG.intervene M.graph ι.targetSet).edge w v :=
  (M.intervene ι).compatible w v

/-- Agreement with the supplied graph holds exactly when surgery removes every
supplied arrow that is absent from the actual dependency graph. -/
theorem dependencyGraph_replace_eq_intervene_iff
    (M : Model Value Exogenous) (ι : Intervention Value) :
    dependencyGraph (replace M.mechanisms ι) =
        (CausalCapabilities.DAG.intervene M.graph ι.targetSet).edge ↔
      M.ExtraArrowsEnterTargets ι := by
  constructor
  · intro hEq w v hG hNotDep
    by_contra hNotTarget
    have hSurvives :
        (CausalCapabilities.DAG.intervene M.graph ι.targetSet).edge w v := by
      apply (CausalCapabilities.DAG.intervene_edge M.graph ι.targetSet w v).2
      exact ⟨hG, by simpa using hNotTarget⟩
    have hReplaced : dependencyGraph (replace M.mechanisms ι) w v := by
      rw [hEq]
      exact hSurvives
    exact hNotDep ((dependsOn_replace_iff M.mechanisms ι w v).mp hReplaced).1
  · intro hExtra
    funext w v
    apply propext
    constructor
    · exact M.dependencyGraph_replace_subgraph ι w v
    · intro hSurgery
      have hParts :=
        (CausalCapabilities.DAG.intervene_edge M.graph ι.targetSet w v).mp hSurgery
      have hNotTarget : ¬ι.Targets v := by simpa using hParts.2
      have hDep : dependencyGraph M.mechanisms w v := by
        by_contra hNotDep
        exact hNotTarget (hExtra w v hParts.1 hNotDep)
      exact (dependsOn_replace_iff M.mechanisms ι w v).2 ⟨hDep, hNotTarget⟩

/-- Exact models agree with their actual dependency graph after every
intervention. -/
theorem dependencyGraph_replace_eq_intervene_of_exact
    (M : Model Value Exogenous) (hExact : M.Exact)
    (ι : Intervention Value) :
    dependencyGraph (replace M.mechanisms ι) =
      (CausalCapabilities.DAG.intervene M.graph ι.targetSet).edge := by
  apply (M.dependencyGraph_replace_eq_intervene_iff ι).2
  intro w v hG hNotDep
  exact False.elim (hNotDep ((hExact w v).mp hG))

/-- Uniform post-intervention agreement is equivalent to exactness of the
starting model. -/
theorem all_interventions_agree_iff_exact (M : Model Value Exogenous) :
    (∀ ι : Intervention Value,
      dependencyGraph (replace M.mechanisms ι) =
        (CausalCapabilities.DAG.intervene M.graph ι.targetSet).edge) ↔
      M.Exact := by
  constructor
  · intro hAll w v
    constructor
    · intro hG
      have hEq := hAll (emptyIntervention (Value := Value))
      have hEdge :
          (CausalCapabilities.DAG.intervene M.graph
            (emptyIntervention (Value := Value)).targetSet).edge w v := by
        simpa using hG
      have hDepEmpty :
          dependencyGraph
            (replace M.mechanisms (emptyIntervention (Value := Value))) w v := by
        rw [hEq]
        exact hEdge
      simpa [dependencyGraph, replace, emptyIntervention] using hDepEmpty
    · exact M.compatible w v
  · intro hExact ι
    exact M.dependencyGraph_replace_eq_intervene_of_exact hExact ι

end Model

end CausalCapabilities.DoSemantics


==> anc/lean-mechanization/CausalCapabilities/Intervention.lean <==
import Causalean.Graph.MarkovEquiv.Defs

/-!
# Hard intervention as graph surgery

This file defines a simultaneous hard intervention on a finite DAG by deleting every
edge whose target belongs to the intervention set.  It proves the scoped-effect algebra
used by the source calculus: repeated intervention is idempotent, interventions commute,
and nested scopes combine by set union.
-/

namespace CausalCapabilities

open Causalean

variable {V : Type*} [DecidableEq V] [Fintype V]

namespace DAG

/-- Delete every edge entering a vertex in `S`. -/
def intervene (G : Causalean.DAG V) (S : Finset V) : Causalean.DAG V where
  edge u v := G.edge u v ∧ v ∉ S
  decEdge := inferInstance
  acyclic := by
    intro v cycle
    have strip : ∀ {a b},
        Relation.TransGen (fun x y => G.edge x y ∧ y ∉ S) a b →
          Relation.TransGen G.edge a b := by
      intro a b path
      induction path with
      | single edge => exact Relation.TransGen.single edge.1
      | tail path edge ih => exact ih.tail edge.1
    exact G.acyclic v (strip cycle)

/-- The edge-survival equation for simultaneous hard intervention. -/
@[simp] theorem intervene_edge (G : Causalean.DAG V) (S : Finset V) (u v : V) :
    (intervene G S).edge u v ↔ G.edge u v ∧ v ∉ S :=
  Iff.rfl

/-- A DAG is determined by its edge relation. -/
theorem ext_edge {G H : Causalean.DAG V} (h : ∀ u v, G.edge u v ↔ H.edge u v) : G = H := by
  cases G with
  | mk edgeG decG acyclicG =>
    cases H with
    | mk edgeH decH acyclicH =>
      simp_all only
      have : edgeG = edgeH := by
        funext u v
        exact propext (h u v)
      subst edgeH
      have : decG = decH := Subsingleton.elim _ _
      subst decH
      rfl

/-- Intervening on no vertices is the identity. -/
@[simp] theorem intervene_empty (G : Causalean.DAG V) :
    intervene G ∅ = G := by
  apply ext_edge
  simp

/-- Repeating the same hard intervention has no additional effect. -/
@[simp] theorem intervene_idem (G : Causalean.DAG V) (S : Finset V) :
    intervene (intervene G S) S = intervene G S := by
  apply ext_edge
  simp

/-- Nested hard-intervention scopes combine by target union. -/
theorem intervene_union (G : Causalean.DAG V) (S T : Finset V) :
    intervene (intervene G S) T = intervene G (S ∪ T) := by
  apply ext_edge
  simp [and_assoc, and_left_comm, and_comm]

/-- Hard-intervention scopes commute. -/
theorem intervene_comm (G : Causalean.DAG V) (S T : Finset V) :
    intervene (intervene G S) T = intervene (intervene G T) S := by
  rw [intervene_union, intervene_union, Finset.union_comm]

/-- An intervention cannot create a new undirected adjacency. -/
theorem intervene_uAdj_imp (G : Causalean.DAG V) (S : Finset V) {u v : V}
    (h : (intervene G S).UAdj u v) : G.UAdj u v := by
  rcases h with h | h
  · exact Or.inl h.1
  · exact Or.inr h.1

/-- An adjacency survives exactly when its actual arrowhead is not targeted. -/
theorem intervene_uAdj_iff (G : Causalean.DAG V) (S : Finset V) {u v : V} :
    (intervene G S).UAdj u v ↔
      (G.edge u v ∧ v ∉ S) ∨ (G.edge v u ∧ u ∉ S) := by
  rfl

end DAG

end CausalCapabilities


==> anc/lean-mechanization/DoSemanticsAudit.lean <==
import CausalCapabilities.DoSemantics

/-! Axiom-footprint audit for "Graph Surgery and the Do-Operator". -/

#print axioms CausalCapabilities.DoSemantics.dependencyGraph_replace
#print axioms CausalCapabilities.DoSemantics.Model.dependencyGraph_replace_eq_intervene_iff
#print axioms CausalCapabilities.DoSemantics.Model.all_interventions_agree_iff_exact
#print axioms CausalCapabilities.DoSemantics.Model.intervene_intervene
#print axioms CausalCapabilities.DoSemantics.Model.intervene_comm_of_disjoint
#print axioms CausalCapabilities.DoSemantics.Model.only_parents_matter
#print axioms CausalCapabilities.DoSemantics.Model.unique_evaluation
#print axioms CausalCapabilities.DoSemantics.Model.intervention_equation
#print axioms CausalCapabilities.DoSemantics.Model.intervene_run_eq_exactify
#print axioms CausalCapabilities.DoSemantics.Model.intervene_eq_exactify_of_exact
#print axioms CausalCapabilities.DoSemantics.Model.intervention_locality
#print axioms CausalCapabilities.DoSemantics.Model.intervene_restrictTo_actualAncestralSet
#print axioms CausalCapabilities.DoSemantics.Examples.doBSeven_run


==> anc/lean-mechanization/LICENSE <==
Attribution 4.0 International

=======================================================================

Creative Commons Corporation ("Creative Commons") is not a law firm and
does not provide legal services or legal advice. Distribution of
Creative Commons public licenses does not create a lawyer-client or
other relationship. Creative Commons makes its licenses and related
information available on an "as-is" basis. Creative Commons gives no
warranties regarding its licenses, any material licensed under their
terms and conditions, or any related information. Creative Commons
disclaims all liability for damages resulting from their use to the
fullest extent possible.

Using Creative Commons Public Licenses

Creative Commons public licenses provide a standard set of terms and
conditions that creators and other rights holders may use to share
original works of authorship and other material subject to copyright
and certain other rights specified in the public license below. The
following considerations are for informational purposes only, are not
exhaustive, and do not form part of our licenses.

     Considerations for licensors: Our public licenses are
     intended for use by those authorized to give the public
     permission to use material in ways otherwise restricted by
     copyright and certain other rights. Our licenses are
     irrevocable. Licensors should read and understand the terms
     and conditions of the license they choose before applying it.
     Licensors should also secure all rights necessary before
     applying our licenses so that the public can reuse the
     material as expected. Licensors should clearly mark any
     material not subject to the license. This includes other CC-
     licensed material, or material used under an exception or
     limitation to copyright. More considerations for licensors:
     wiki.creativecommons.org/Considerations_for_licensors

     Considerations for the public: By using one of our public
     licenses, a licensor grants the public permission to use the
     licensed material under specified terms and conditions. If
     the licensor's permission is not necessary for any reason--for
     example, because of any applicable exception or limitation to
     copyright--then that use is not regulated by the license. Our
     licenses grant only permissions under copyright and certain
     other rights that a licensor has authority to grant. Use of
     the licensed material may still be restricted for other
     reasons, including because others have copyright or other
     rights in the material. A licensor may make special requests,
     such as asking that all changes be marked or described.
     Although not required by our licenses, you are encouraged to
     respect those requests where reasonable. More considerations
     for the public:
     wiki.creativecommons.org/Considerations_for_licensees

=======================================================================

Creative Commons Attribution 4.0 International Public License

By exercising the Licensed Rights (defined below), You accept and agree
to be bound by the terms and conditions of this Creative Commons
Attribution 4.0 International Public License ("Public License"). To the
extent this Public License may be interpreted as a contract, You are
granted the Licensed Rights in consideration of Your acceptance of
these terms and conditions, and the Licensor grants You such rights in
consideration of benefits the Licensor receives from making the
Licensed Material available under these terms and conditions.


Section 1 -- Definitions.

  a. Adapted Material means material subject to Copyright and Similar
     Rights that is derived from or based upon the Licensed Material
     and in which the Licensed Material is translated, altered,
     arranged, transformed, or otherwise modified in a manner requiring
     permission under the Copyright and Similar Rights held by the
     Licensor. For purposes of this Public License, where the Licensed
     Material is a musical work, performance, or sound recording,
     Adapted Material is always produced where the Licensed Material is
     synched in timed relation with a moving image.

  b. Adapter's License means the license You apply to Your Copyright
     and Similar Rights in Your contributions to Adapted Material in
     accordance with the terms and conditions of this Public License.

  c. Copyright and Similar Rights means copyright and/or similar rights
     closely related to copyright including, without limitation,
     performance, broadcast, sound recording, and Sui Generis Database
     Rights, without regard to how the rights are labeled or
     categorized. For purposes of this Public License, the rights
     specified in Section 2(b)(1)-(2) are not Copyright and Similar
     Rights.

  d. Effective Technological Measures means those measures that, in the
     absence of proper authority, may not be circumvented under laws
     fulfilling obligations under Article 11 of the WIPO Copyright
     Treaty adopted on December 20, 1996, and/or similar international
     agreements.

  e. Exceptions and Limitations means fair use, fair dealing, and/or
     any other exception or limitation to Copyright and Similar Rights
     that applies to Your use of the Licensed Material.

  f. Licensed Material means the artistic or literary work, database,
     or other material to which the Licensor applied this Public
     License.

  g. Licensed Rights means the rights granted to You subject to the
     terms and conditions of this Public License, which are limited to
     all Copyright and Similar Rights that apply to Your use of the
     Licensed Material and that the Licensor has authority to license.

  h. Licensor means the individual(s) or entity(ies) granting rights
     under this Public License.

  i. Share means to provide material to the public by any means or
     process that requires permission under the Licensed Rights, such
     as reproduction, public display, public performance, distribution,
     dissemination, communication, or importation, and to make material
     available to the public including in ways that members of the
     public may access the material from a place and at a time
     individually chosen by them.

  j. Sui Generis Database Rights means rights other than copyright
     resulting from Directive 96/9/EC of the European Parliament and of
     the Council of 11 March 1996 on the legal protection of databases,
     as amended and/or succeeded, as well as other essentially
     equivalent rights anywhere in the world.

  k. You means the individual or entity exercising the Licensed Rights
     under this Public License. Your has a corresponding meaning.


Section 2 -- Scope.

  a. License grant.

       1. Subject to the terms and conditions of this Public License,
          the Licensor hereby grants You a worldwide, royalty-free,
          non-sublicensable, non-exclusive, irrevocable license to
          exercise the Licensed Rights in the Licensed Material to:

            a. reproduce and Share the Licensed Material, in whole or
               in part; and

            b. produce, reproduce, and Share Adapted Material.

       2. Exceptions and Limitations. For the avoidance of doubt, where
          Exceptions and Limitations apply to Your use, this Public
          License does not apply, and You do not need to comply with
          its terms and conditions.

       3. Term. The term of this Public License is specified in Section
          6(a).

       4. Media and formats; technical modifications allowed. The
          Licensor authorizes You to exercise the Licensed Rights in
          all media and formats whether now known or hereafter created,
          and to make technical modifications necessary to do so. The
          Licensor waives and/or agrees not to assert any right or
          authority to forbid You from making technical modifications
          necessary to exercise the Licensed Rights, including
          technical modifications necessary to circumvent Effective
          Technological Measures. For purposes of this Public License,
          simply making modifications authorized by this Section 2(a)
          (4) never produces Adapted Material.

       5. Downstream recipients.

            a. Offer from the Licensor -- Licensed Material. Every
               recipient of the Licensed Material automatically
               receives an offer from the Licensor to exercise the
               Licensed Rights under the terms and conditions of this
               Public License.

            b. No downstream restrictions. You may not offer or impose
               any additional or different terms or conditions on, or
               apply any Effective Technological Measures to, the
               Licensed Material if doing so restricts exercise of the
               Licensed Rights by any recipient of the Licensed
               Material.

       6. No endorsement. Nothing in this Public License constitutes or
          may be construed as permission to assert or imply that You
          are, or that Your use of the Licensed Material is, connected
          with, or sponsored, endorsed, or granted official status by,
          the Licensor or others designated to receive attribution as
          provided in Section 3(a)(1)(A)(i).

  b. Other rights.

       1. Moral rights, such as the right of integrity, are not
          licensed under this Public License, nor are publicity,
          privacy, and/or other similar personality rights; however, to
          the extent possible, the Licensor waives and/or agrees not to
          assert any such rights held by the Licensor to the limited
          extent necessary to allow You to exercise the Licensed
          Rights, but not otherwise.

       2. Patent and trademark rights are not licensed under this
          Public License.

       3. To the extent possible, the Licensor waives any right to
          collect royalties from You for the exercise of the Licensed
          Rights, whether directly or through a collecting society
          under any voluntary or waivable statutory or compulsory
          licensing scheme. In all other cases the Licensor expressly
          reserves any right to collect such royalties.


Section 3 -- License Conditions.

Your exercise of the Licensed Rights is expressly made subject to the
following conditions.

  a. Attribution.

       1. If You Share the Licensed Material (including in modified
          form), You must:

            a. retain the following if it is supplied by the Licensor
               with the Licensed Material:

                 i. identification of the creator(s) of the Licensed
                    Material and any others designated to receive
                    attribution, in any reasonable manner requested by
                    the Licensor (including by pseudonym if
                    designated);

                ii. a copyright notice;

               iii. a notice that refers to this Public License;

                iv. a notice that refers to the disclaimer of
                    warranties;

                 v. a URI or hyperlink to the Licensed Material to the
                    extent reasonably practicable;

            b. indicate if You modified the Licensed Material and
               retain an indication of any previous modifications; and

            c. indicate the Licensed Material is licensed under this
               Public License, and include the text of, or the URI or
               hyperlink to, this Public License.

       2. You may satisfy the conditions in Section 3(a)(1) in any
          reasonable manner based on the medium, means, and context in
          which You Share the Licensed Material. For example, it may be
          reasonable to satisfy the conditions by providing a URI or
          hyperlink to a resource that includes the required
          information.

       3. If requested by the Licensor, You must remove any of the
          information required by Section 3(a)(1)(A) to the extent
          reasonably practicable.

       4. If You Share Adapted Material You produce, the Adapter's
          License You apply must not prevent recipients of the Adapted
          Material from complying with this Public License.


Section 4 -- Sui Generis Database Rights.

Where the Licensed Rights include Sui Generis Database Rights that
apply to Your use of the Licensed Material:

  a. for the avoidance of doubt, Section 2(a)(1) grants You the right
     to extract, reuse, reproduce, and Share all or a substantial
     portion of the contents of the database;

  b. if You include all or a substantial portion of the database
     contents in a database in which You have Sui Generis Database
     Rights, then the database in which You have Sui Generis Database
     Rights (but not its individual contents) is Adapted Material; and

  c. You must comply with the conditions in Section 3(a) if You Share
     all or a substantial portion of the contents of the database.

For the avoidance of doubt, this Section 4 supplements and does not
replace Your obligations under this Public License where the Licensed
Rights include other Copyright and Similar Rights.


Section 5 -- Disclaimer of Warranties and Limitation of Liability.

  a. UNLESS OTHERWISE SEPARATELY UNDERTAKEN BY THE LICENSOR, TO THE
     EXTENT POSSIBLE, THE LICENSOR OFFERS THE LICENSED MATERIAL AS-IS
     AND AS-AVAILABLE, AND MAKES NO REPRESENTATIONS OR WARRANTIES OF
     ANY KIND CONCERNING THE LICENSED MATERIAL, WHETHER EXPRESS,
     IMPLIED, STATUTORY, OR OTHER. THIS INCLUDES, WITHOUT LIMITATION,
     WARRANTIES OF TITLE, MERCHANTABILITY, FITNESS FOR A PARTICULAR
     PURPOSE, NON-INFRINGEMENT, ABSENCE OF LATENT OR OTHER DEFECTS,
     ACCURACY, OR THE PRESENCE OR ABSENCE OF ERRORS, WHETHER OR NOT
     KNOWN OR DISCOVERABLE. WHERE DISCLAIMERS OF WARRANTIES ARE NOT
     ALLOWED IN FULL OR IN PART, THIS DISCLAIMER MAY NOT APPLY TO YOU.

  b. TO THE EXTENT POSSIBLE, IN NO EVENT WILL THE LICENSOR BE LIABLE
     TO YOU ON ANY LEGAL THEORY (INCLUDING, WITHOUT LIMITATION,
     NEGLIGENCE) OR OTHERWISE FOR ANY DIRECT, SPECIAL, INDIRECT,
     INCIDENTAL, CONSEQUENTIAL, PUNITIVE, EXEMPLARY, OR OTHER LOSSES,
     COSTS, EXPENSES, OR DAMAGES ARISING OUT OF THIS PUBLIC LICENSE OR
     USE OF THE LICENSED MATERIAL, EVEN IF THE LICENSOR HAS BEEN
     ADVISED OF THE POSSIBILITY OF SUCH LOSSES, COSTS, EXPENSES, OR
     DAMAGES. WHERE A LIMITATION OF LIABILITY IS NOT ALLOWED IN FULL OR
     IN PART, THIS LIMITATION MAY NOT APPLY TO YOU.

  c. The disclaimer of warranties and limitation of liability provided
     above shall be interpreted in a manner that, to the extent
     possible, most closely approximates an absolute disclaimer and
     waiver of all liability.


Section 6 -- Term and Termination.

  a. This Public License applies for the term of the Copyright and
     Similar Rights licensed here. However, if You fail to comply with
     this Public License, then Your rights under this Public License
     terminate automatically.

  b. Where Your right to use the Licensed Material has terminated under
     Section 6(a), it reinstates:

       1. automatically as of the date the violation is cured, provided
          it is cured within 30 days of Your discovery of the
          violation; or

       2. upon express reinstatement by the Licensor.

     For the avoidance of doubt, this Section 6(b) does not affect any
     right the Licensor may have to seek remedies for Your violations
     of this Public License.

  c. For the avoidance of doubt, the Licensor may also offer the
     Licensed Material under separate terms or conditions or stop
     distributing the Licensed Material at any time; however, doing so
     will not terminate this Public License.

  d. Sections 1, 5, 6, 7, and 8 survive termination of this Public
     License.


Section 7 -- Other Terms and Conditions.

  a. The Licensor shall not be bound by any additional or different
     terms or conditions communicated by You unless expressly agreed.

  b. Any arrangements, understandings, or agreements regarding the
     Licensed Material not stated herein are separate from and
     independent of the terms and conditions of this Public License.


Section 8 -- Interpretation.

  a. For the avoidance of doubt, this Public License does not, and
     shall not be interpreted to, reduce, limit, restrict, or impose
     conditions on any use of the Licensed Material that could lawfully
     be made without permission under this Public License.

  b. To the extent possible, if any provision of this Public License is
     deemed unenforceable, it shall be automatically reformed to the
     minimum extent necessary to make it enforceable. If the provision
     cannot be reformed, it shall be severed from this Public License
     without affecting the enforceability of the remaining terms and
     conditions.

  c. No term or condition of this Public License will be waived and no
     failure to comply consented to unless expressly agreed to by the
     Licensor.

  d. Nothing in this Public License constitutes or may be interpreted
     as a limitation upon, or waiver of, any privileges and immunities
     that apply to the Licensor or You, including from the legal
     processes of any jurisdiction or authority.


=======================================================================

Creative Commons is not a party to its public licenses.
Notwithstanding, Creative Commons may elect to apply one of its public
licenses to material it publishes and in those instances will be
considered the “Licensor.” The text of the Creative Commons public
licenses is dedicated to the public domain under the CC0 Public Domain
Dedication. Except for the limited purpose of indicating that material
is shared under a Creative Commons public license or as otherwise
permitted by the Creative Commons policies published at
creativecommons.org/policies, Creative Commons does not authorize the
use of the trademark "Creative Commons" or any other trademark or logo
of Creative Commons without its prior written consent including,
without limitation, in connection with any unauthorized modifications
to any of its public licenses or any other arrangements,
understandings, or agreements concerning use of licensed material. For
the avoidance of doubt, this paragraph does not form part of the public
licenses.

Creative Commons may be contacted at creativecommons.org.


==> anc/lean-mechanization/README.md <==
# Lean mechanization

This directory is a standalone Lean 4 project for the principal results in
*Graph Surgery and the Do-Operator*. The modules are ordered by scientific
priority: the representation-independent headline theorem comes first;
causal-model, evaluation, composition, and locality layers follow.

## Paper-to-Lean theorem map

| Paper result | Lean declaration | Source | Status |
| --- | --- | --- | --- |
| Lemma 1: only parents matter | `Model.only_parents_matter` | [`Evaluation.lean`](CausalCapabilities/DoSemantics/Evaluation.lean) | Verified |
| Lemma 2: unique evaluation | `Model.unique_evaluation` | [`Evaluation.lean`](CausalCapabilities/DoSemantics/Evaluation.lean) | Verified |
| Theorem 1: graph--mechanism correspondence | `dependencyGraph_replace` | [`Correspondence.lean`](CausalCapabilities/DoSemantics/Correspondence.lean) | Verified |
| Corollary 1: supplied-graph condition | `Model.dependencyGraph_replace_eq_intervene_iff` | [`Model.lean`](CausalCapabilities/DoSemantics/Model.lean) | Verified |
| Uniform agreement iff exact | `Model.all_interventions_agree_iff_exact` | [`Model.lean`](CausalCapabilities/DoSemantics/Model.lean) | Verified |
| Corollary 2: equality of runs | `Model.intervene_run_eq_exactify` | [`ExactRoute.lean`](CausalCapabilities/DoSemantics/ExactRoute.lean) | Verified |
| Corollary 2: model equality when exact | `Model.intervene_eq_exactify_of_exact` | [`ExactRoute.lean`](CausalCapabilities/DoSemantics/ExactRoute.lean) | Verified |
| Corollary 3: intervention equation | `Model.intervention_equation` | [`Evaluation.lean`](CausalCapabilities/DoSemantics/Evaluation.lean) | Verified |
| Theorem 2: sequential interventions | `Model.intervene_intervene` | [`Composition.lean`](CausalCapabilities/DoSemantics/Composition.lean) | Verified |
| Empty/idempotent/commuting laws | `Model.intervene_empty`, `Model.intervene_idem`, `Model.intervene_comm_of_disjoint` | [`Composition.lean`](CausalCapabilities/DoSemantics/Composition.lean) | Verified |
| Theorem 3: actual-ancestor locality | `Model.intervention_locality` | [`Locality.lean`](CausalCapabilities/DoSemantics/Locality.lean) | Verified |
| Corollary 5: discard outside targets | `Model.intervene_restrictTo_actualAncestralSet` | [`Locality.lean`](CausalCapabilities/DoSemantics/Locality.lean) | Verified |
| Three-variable `do(B = 7)` example | `Examples.doBSeven_run` | [`Examples.lean`](CausalCapabilities/DoSemantics/Examples.lean) | Verified |

The cancellation paragraph following the locality corollary is an explanatory
counterexample, not a principal theorem, and is not included as a separate Lean
declaration.

## Build and audit

From this directory:

```sh
./check.sh
```

Equivalent explicit commands are:

```sh
lake build CausalCapabilities.DoSemantics
lake env lean DoSemanticsAudit.lean
```

The compiler version is fixed by `lean-toolchain`. Direct and transitive
dependencies are fixed by `lakefile.toml` and `lake-manifest.json`.

`DoSemanticsAudit.lean` prints the axiom footprint of each headline theorem.
The check script also rejects `sorry`, `admit`, and custom axiom declarations
in the do-semantics source. The resulting footprints use only Lean's standard
logical axioms (`propext`, `Classical.choice`, and `Quot.sound`) as applicable.

## Source structure

- `Basic.lean`: worlds, mechanisms, interventions, actual dependencies, and
  graph surgery.
- `Correspondence.lean`: the central commuting theorem, independent of
  finiteness and acyclicity.
- `Model.lean`: compatible/exact models and the supplied-graph theorem.
- `Composition.lean`: override algebra and sequential interventions.
- `Evaluation.lean`: topological evaluation, uniqueness, and the intervention
  equation.
- `ExactRoute.lean`: agreement of supplied-graph and exact-graph routes.
- `Locality.lean`: actual-ancestor locality and restriction.
- `Examples.lean`: the paper's concrete three-variable calculation.


==> anc/lean-mechanization/check.sh <==
#!/bin/sh
set -eu

mechanization_dir=$(CDPATH= cd -- "$(dirname -- "$0")" && pwd)
cd "$mechanization_dir"

lake build CausalCapabilities.DoSemantics
lake env lean DoSemanticsAudit.lean

if grep -nE '(^|[^[:alnum:]_])(sorry|admit)([^[:alnum:]_]|$)|(^|[[:space:]])axiom[[:space:]]' \
    CausalCapabilities/DoSemantics.lean CausalCapabilities/DoSemantics/*.lean; then
  echo "placeholder proof or custom axiom found" >&2
  exit 1
fi

echo "Do-semantics Lean build and trust audit passed."


==> anc/lean-mechanization/lake-manifest.json <==
{"version": "1.1.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/Jiyuan-Tan/CausalForge.git",
   "type": "git",
   "subDir": null,
   "scope": "",
   "rev": "222c7d17e483342a29c2bb6b644fde5f92b7b9d3",
   "name": "Causalean",
   "manifestFile": "lake-manifest.json",
   "inputRev": "222c7d17e483342a29c2bb6b644fde5f92b7b9d3",
   "inherited": false,
   "configFile": "lakefile.toml"},
  {"type": "path",
   "scope": "",
   "name": "optlib",
   "manifestFile": "lake-manifest.json",
   "inherited": true,
   "dir": ".lake/packages/Causalean/third_party/optlib",
   "configFile": "lakefile.lean"},
  {"type": "path",
   "scope": "",
   "name": "FoML",
   "manifestFile": "lake-manifest.json",
   "inherited": true,
   "dir": ".lake/packages/Causalean/third_party/lean-rademacher",
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/RemyDegenne/CLT.git",
   "type": "git",
   "subDir": null,
   "scope": "",
   "rev": "50990c17040e099e3f6891bf332c28277046351d",
   "name": "clt",
   "manifestFile": "lake-manifest.json",
   "inputRev": "50990c17040e099e3f6891bf332c28277046351d",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/mathlib4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "bf8875c7dc7162b23cdb881f33cc97caab1c688a",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "bf8875c7dc7162b23cdb881f33cc97caab1c688a",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/PatrickMassot/checkdecls.git",
   "type": "git",
   "subDir": null,
   "scope": "",
   "rev": "3d425859e73fcfbef85b9638c2a91708ef4a22d4",
   "name": "checkdecls",
   "manifestFile": "lake-manifest.json",
   "inputRev": null,
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "2b93f2523263a6df8a8fbbe3dd28b7f028087480",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "c5d5b8fe6e5158def25cd28eb94e4141ad97c843",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "ea1e51a85f6bd53b6a84239b00593eebd03d522b",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "212dc300449e436298804f09b264f624667106f8",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v0.0.90",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "6f8999a4e31701d2c905262d3788a8c0d21b3f1f",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "5bb0ac23f6e6c4c3ba1b084f2d65cb1bd2a9cf7a",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "8b4f32c03c788181a4ee3f00130c130e6317ccc9",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "0c688ceba0d380f6e56f977009fc2bb2322af5a3",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.29.0-rc3",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "GraphSurgeryDoOperator",
 "lakeDir": ".lake"}


==> anc/lean-mechanization/lakefile.toml <==
name = "GraphSurgeryDoOperator"
version = "1.0.0"
defaultTargets = ["CausalCapabilities"]

[leanOptions]
pp.unicode.fun = true
relaxedAutoImplicit = false

[[require]]
name = "Causalean"
git = "https://github.com/Jiyuan-Tan/CausalForge.git"
rev = "222c7d17e483342a29c2bb6b644fde5f92b7b9d3"

[[lean_lib]]
name = "CausalCapabilities"


==> anc/lean-mechanization/lean-toolchain <==
leanprover/lean4:v4.29.0-rc3

